Experimental analysis of the accessibility of drawings with few segments

The visual complexity of a graph drawing is defined as the number of geometric objects needed to represent all its edges. In particular, one object may represent multiple edges, e.g., one needs only one line segment to draw two collinear incident edges. We study the question if drawings with few segments have a better aesthetic appeal and help the user to asses the underlying graph. We design an experiment that investigates two different graph types (trees and sparse graphs), three different layout algorithms for trees, and two different layout algorithms for sparse graphs. We asked the users to give an aesthetic ranking on the layouts and to perform a furthest-pair or shortest-path task on the drawings.

==> figures/svgtoipe.py <==
#!/usr/bin/env python
# --------------------------------------------------------------------
# convert SVG to Ipe format
# --------------------------------------------------------------------
#
# Copyright (C) 2009-2016  Otfried Cheong
#
# svgtoipe is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 3 of the License, or
# (at your option) any later version.
#
# svgtoipe is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with svgtoipe; if not, you can find it at
# "http://www.gnu.org/copyleft/gpl.html", or write to the Free
# Software Foundation, Inc., 675 Mass Ave, Cambridge, MA 02139, USA.
#
# --------------------------------------------------------------------

svgtoipe_version = "20161209"

import sys
import argparse
import xml.dom.minidom as xml
from xml.dom.minidom import Node
from xml.parsers.expat import ExpatError
import re
import math

import base64
import cStringIO

try:
  from PIL import Image
  have_pil = True
except:
  have_pil = False

# --------------------------------------------------------------------

color_keywords = {
  "black" : "rgb(0, 0, 0)",
  "green" :"rgb(0, 128, 0)",
  "silver" :"rgb(192, 192, 192)",
  "lime" :"rgb(0, 255, 0)",
  "gray" :"rgb(128, 128, 128)",
  "olive" :"rgb(128, 128, 0)",
  "white" :"rgb(255, 255, 255)",
  "yellow" :"rgb(255, 255, 0)",
  "maroon" :"rgb(128, 0, 0)",
  "navy" :"rgb(0, 0, 128)",
  "red" :"rgb(255, 0, 0)",
  "blue" :"rgb(0, 0, 255)",
  "purple" :"rgb(128, 0, 128)",
  "teal" :"rgb(0, 128, 128)",
  "fuchsia" :"rgb(255, 0, 255)",
  "aqua" :"rgb(0, 255, 255)",
}

attribute_names = [ "stroke",
                    "fill",
                    "stroke-opacity",
                    "fill-opacity",
                    "stroke-width",
                    "fill-rule",
                    "stroke-linecap",
                    "stroke-linejoin",
                    "stroke-dasharray",
                    "stroke-dashoffset",
                    "stroke-miterlimit",
                    "opacity",
                    "font-size" ]

def printAttributes(n):
  a = n.attributes
  for i in range(a.length):
    name = a.item(i).name
    if name[:9] != "sodipodi:" and name[:9] != "inkscape:":
      print "   ", name, n.getAttribute(name)

def parse_float(txt):
  if not txt:
    return None
  if txt.endswith('px') or txt.endswith('pt'):
    return float(txt[:-2])
  elif txt.endswith('pc'):
    return 12 * float(txt[:-2])
  elif txt.endswith('mm'):
    return 72.0 * float(txt[:-2]) / 25.4
  elif txt.endswith('cm'):
    return 72.0 * float(txt[:-2]) / 2.54
  elif txt.endswith('in'):
    return 72.0 * float(txt[:-2])
  else:
    return float(txt)

def parse_opacity(txt):
  if not txt:
    return None
  m = int(10 * (float(txt) + 0.05))
  if m == 0: m = 1
  return 10 * m

def parse_list(string):
  return re.findall("([A-Za-z]|-?[0-9]+\.?[0-9]*(?:e-?[0-9]*)?)", string)

def parse_style(string):
  sdict = {}
  for item in string.split(';'):
    if ':' in item:
      key, value = item.split(':')
      sdict[key.strip()] = value.strip()
  return sdict

def parse_color_component(txt):
  if txt.endswith("%"):
    return float(txt[:-1]) / 100.0
  else:
    return int(txt) / 255.0

def parse_color(c):
  if not c or c == 'none':
    return None
  if c in color_keywords:
    c = color_keywords[c]
  m =  re.match(r"rgb\(([0-9\.]+%?),\s*([0-9\.]+%?),\s*([0-9\.]+%?)\s*\)", c)
  if m:
    r = parse_color_component(m.group(1))
    g = parse_color_component(m.group(2))
    b = parse_color_component(m.group(3))
    return (r, g, b)
  m = re.match(r"#([0-9a-fA-F])([0-9a-fA-F])([0-9a-fA-F])$", c)
  if m:
    r = int(m.group(1), 16) / 15.0
    g = int(m.group(2), 16) / 15.0
    b = int(m.group(3), 16) / 15.0
    return (r, g, b)
  m = re.match(r"#([0-9a-fA-F][0-9a-fA-F])([0-9a-fA-F][0-9a-fA-F])"
               + r"([0-9a-fA-F][0-9a-fA-F])$", c)
  if m:
    r = int(m.group(1), 16) / 255.0
    g = int(m.group(2), 16) / 255.0
    b = int(m.group(3), 16) / 255.0
    return (r, g, b)
  sys.stderr.write("Unknown color: %s\n" % c)
  return None

def pnext(d, n):
  l = []
  while n > 0:
    l.append(float(d.pop(0)))
    n -= 1
  return tuple(l)

def parse_path(out, d):
  d = re.findall("([A-Za-z]|-?[0-9]+\.?[0-9]*(?:e-?[0-9]*)?)", d)
  x, y = 0.0, 0.0
  xs, ys = 0.0, 0.0
  x0, y0 = 0.0, 0.0
  while d:
    if not d[0][0] in "01234567890.-":
      opcode = d.pop(0)
    if opcode == 'M':
      x, y = pnext(d, 2)
      x0, y0 = x, y
      out.write("%g %g m\n" % (x, y))
      opcode = 'L'
    elif opcode == 'm':
      x1, y1 = pnext(d, 2)
      x += x1
      y += y1
      x0, y0 = x, y
      out.write("%g %g m\n" % (x, y))
      opcode = 'l'
    elif opcode == 'L':
      x, y = pnext(d, 2)
      out.write("%g %g l\n" % (x, y))
    elif opcode == 'l':
      x1, y1 = pnext(d, 2)
      x += x1
      y += y1
      out.write("%g %g l\n" % (x, y))
    elif opcode == 'H':
      x = pnext(d, 1)[0]
      out.write("%g %g l\n" % (x, y))
    elif opcode == 'h':
      x += pnext(d, 1)[0]
      out.write("%g %g l\n" % (x, y))
    elif opcode == 'V':
      y = pnext(d, 1)[0]
      out.write("%g %g l\n" % (x, y))
    elif opcode == 'v':
      y += pnext(d, 1)[0]
      out.write("%g %g l\n" % (x, y))
    elif opcode == 'C':
      x1, y1, xs, ys, x, y = pnext(d, 6)
      out.write("%g %g %g %g %g %g c\n" % (x1, y1, xs, ys, x, y))
    elif opcode == 'c':
      x1, y1, xs, ys, xf, yf = pnext(d, 6)
      x1 += x; y1 += y
      xs += x; ys += y
      x += xf; y += yf
      out.write("%g %g %g %g %g %g c\n" % (x1, y1, xs, ys, x, y))
    elif opcode == 'S' or opcode == 's':
      x2, y2, xf, yf = pnext(d, 4)
      if opcode == 's':
        x2 += x; y2 += y
        xf += x; yf += y
      x1 = x + (x - xs); y1 = y + (y - ys)
      out.write("%g %g %g %g %g %g c\n" % (x1, y1, x2, y2, xf, yf))
      xs, ys = x2, y2
      x, y = xf, yf
    elif opcode == 'Q':
      xs, ys, x, y = pnext(d, 4)
      out.write("%g %g %g %g q\n" % (xs, ys, x, y))
    elif opcode == 'q':
      xs, ys, xf, yf = pnext(d, 4)
      xs += x; ys += y
      x += xf; y += yf
      out.write("%g %g %g %g q\n" % (xs, ys, x, y))
    elif opcode == 'T' or opcode == 't':
      xf, yf = pnext(d, 2)
      if opcode == 't':
        xf += x; yf += y
      x1 = x + (x - xs); y1 = y + (y - ys)
      out.write("%g %g %g %g q\n" % (x1, y1, xf, yf))
      xs, ys = x1, y1
      x, y = xf, yf
    elif opcode == 'A' or opcode == 'a':
      rx, ry, phi, large_arc, sweep, x2, y2 = pnext(d, 7)
      if opcode == 'a':
        x2 += x; y2 += y
      draw_arc(out, x, y, rx, ry, phi, large_arc, sweep, x2, y2)
      x, y = x2, y2
    elif opcode in 'zZ':
      x, y = x0, y0
      out.write("h\n")
    else:
      sys.stderr.write("Unrecognised opcode: %s\n" % opcode)

def parse_transformation(txt):
  d = re.findall("[a-zA-Z]+\([^)]*\)", txt)
  m = Matrix()
  while d:
    m1 = Matrix(d.pop(0))
    m = m * m1
  return m

def get_gradientTransform(n):
  if n.hasAttribute("gradientTransform"):
    return parse_transformation(n.getAttribute("gradientTransform"))
  return Matrix()

def parse_transform(n):
  if n.hasAttribute("transform"):
    return parse_transformation(n.getAttribute("transform"))
  return None

# Convert from endpoint to center parameterization
# www.w3.org/TR/2003/REC-SVG11-20030114/implnote.html#ArcImplementationNotes
def draw_arc(out, x1, y1, rx, ry, phi, large_arc, sweep, x2, y2):
  phi = math.pi * phi / 180.0
  cp = math.cos(phi); sp = math.sin(phi)
  dx = .5 * (x1 - x2); dy = .5 * (y1 - y2)
  x1p = cp * dx + sp * dy; y1p = -sp * dx + cp * dy
  r2 = (((rx * ry)**2 - (rx * y1p)**2 - (ry * x1p)**2)/
        ((rx * y1p)**2 + (ry * x1p)**2))
  if r2 < 0: r2 = 0
  r = math.sqrt(r2)
  if large_arc == sweep:
    r = -r
  cxp = r * rx * y1p / ry; cyp = -r * ry * x1p / rx
  cx = cp * cxp - sp * cyp + .5 * (x1 + x2)
  cy = sp * cxp + cp * cyp + .5 * (y1 + y2)
  m = Matrix([rx, 0, 0, ry, 0, 0])
  m = Matrix([cp, sp, -sp, cp, cx, cy]) * m
  if sweep == 0:
    m = m * Matrix([1, 0, 0, -1, 0, 0])
  out.write("%s %g %g a\n" % (str(m), x2, y2))

# --------------------------------------------------------------------

class Matrix(object):

  # Default is identity matrix
  def __init__(self, string = None):
    self.values = [1, 0, 0, 1, 0, 0]
    if not string or string == "":
      return
    if isinstance(string, list):
      self.values = string
      return
    mat = re.match(r"([a-zA-Z]+)\(([^)]*)\)$", string)
    if not mat:
      sys.stderr.write("Unknown transform: %s\n" % string)
    op = mat.group(1)
    d = [float(x) for x in parse_list(mat.group(2))]
    if op == "matrix":
      self.values = d
    elif op == "translate":
      if len(d) == 1: d.append(0.0)
      self.values = [1, 0, 0, 1, d[0], d[1]]
    elif op == "scale":
      if len(d) == 1: d.append(d[0])
      sx, sy = d
      self.values = [sx, 0, 0, sy, 0, 0]
    elif op == "rotate":
      phi = math.pi * d[0] / 180.0
      self.values = [math.cos(phi), math.sin(phi),
                     -math.sin(phi), math.cos(phi), 0, 0]
    elif op == "skewX":
      tphi = math.tan(math.pi * d[0] / 180.0)
      self.values = [1, 0, tphi, 1, 0, 0]
    elif op == "skewY":
      tphi = math.tan(math.pi * d[0] / 180.0)
      self.values = [1, tphi, 0, 1, 0, 0]
    else:
      sys.stderr.write("Unknown transform: %s\n" % string)

  def __call__(self, other):
    return (self.values[0]*other[0] + self.values[2]*other[1] + self.values[4],
            self.values[1]*other[0] + self.values[3]*other[1] + self.values[5])

  def inverse(self):
    d = float(self.values[0]*self.values[3] - self.values[1]*self.values[2])
    return Matrix([self.values[3]/d, -self.values[1]/d,
                   -self.values[2]/d, self.values[0]/d,
                   (self.values[2]*self.values[5] -
                    self.values[3]*self.values[4])/d,
                   (self.values[1]*self.values[4] -
                    self.values[0]*self.values[5])/d])

  def __mul__(self, other):
    a, b, c, d, e, f = self.values
    u, v, w, x, y, z = other.values
    return Matrix([a*u + c*v, b*u + d*v, a*w + c*x,
                   b*w + d*x, a*y + c*z + e, b*y + d*z + f])

  def __str__(self):
    a, b, c, d, e, f = self.values
    return "%g %g %g %g %g %g" % (a, b, c, d, e, f)

# --------------------------------------------------------------------

class Svg():

  def __init__(self, fname):
    try:
      if fname == "--":
          self.dom = xml.parseString(sys.stdin.read())
      else:
          self.dom = xml.parse(fname)

    except ExpatError as exc:
      sys.stderr.write('ERROR: Input is not valid xml data:\n')
      sys.stderr.write(exc.message)
      return

    attr = { }
    for a in attribute_names:
      attr[a] = None
    self.attributes = [ attr ]
    self.defs = { }
    for n in self.dom.childNodes:
      if n.nodeType == Node.ELEMENT_NODE and n.tagName == "svg":
        if n.hasAttribute("viewBox"):
          x, y, w, h = [float(x) for x in parse_list(n.getAttribute("viewBox"))]
          self.width = w
          self.height = h
          self.origin = (x, y)
        else:
          self.width = parse_float(n.getAttribute("width"))
          self.height = parse_float(n.getAttribute("height"))
          self.origin = (0, 0)
        self.root = n
        return

# --------------------------------------------------------------------

  def write_ipe_header(self):
    self.out.write('<?xml version="1.0"?>\n')
    self.out.write('<!DOCTYPE ipe SYSTEM "ipe.dtd">\n')
    self.out.write('<ipe version="70005" creator="svgtoipe %s">\n' %
                   svgtoipe_version)
    self.out.write('<ipestyle>\n')
    self.out.write(('<layout paper="%d %d" frame="%d %d" ' +
                    'origin="0 0" crop="no"/>\n') %
                   (self.width, self.height, self.width, self.height))
    for t in range(10, 100, 10):
      self.out.write('<opacity name="%d%%" value="0.%d"/>\n' % (t, t))
    # set SVG defaults
    self.out.write('<pathstyle cap="0" join="0" fillrule="wind"/>\n')
    self.out.write('</ipestyle>\n')
    # collect definitions
    for n in self.root.childNodes:
      if n.nodeType != Node.ELEMENT_NODE:
        continue
      if hasattr(self, "def_" + n.tagName):
        getattr(self, "def_" + n.tagName)(n)
    # write definitions into stylesheet
    if len(self.defs) > 0:
      self.out.write('<ipestyle>\n')
      for k in self.defs:
        if self.defs[k][0] == "linearGradient":
          self.write_linear_gradient(k)
        elif self.defs[k][0] == "radialGradient":
          self.write_radial_gradient(k)
      self.out.write('</ipestyle>\n')

  def parse_svg(self, outname, **kwargs):
    """ parses the svg, and writes it to file.
        outname, str, output filename. if '--' then parse_svg writes to stdout.

        Keywords:

        outmode, str, 'file' write in ipe file format.
                      'clipboard', write as ipe clipboard selection
    """
    outmode = kwargs.get('outmode', 'file')

    if outname == '--':
      self.out = sys.stdout
    else:
      self.out = open(outname, "w")
      # write header

    if outmode == 'file':
      self.write_ipe_header()
      self.out.write('<page>\n')
    elif outmode == "clipboard":
      self.out.write('<ipeselection pos="0 0">\n')
    else:
      sys.stderr.write("bad output mode '{}'".format(outmode))
      return

    self.write_data()

    if outmode == 'file':
      self.out.write('</page>\n')
      self.out.write('</ipe>\n')
    elif outmode == 'clipboard':
      self.out.write('</ipeselection>\n')

    self.out.close()

  def write_data(self):
    # start real data
    m = Matrix([1, 0, 0, 1, 0, self.height / 2.0])
    m = m * Matrix([1, 0, 0, -1, 0, 0])
    m = m * Matrix([1, 0, 0, 1,
                    -self.origin[0], -(self.origin[1] + self.height / 2.0)])
    self.out.write('<group matrix="%s">\n' % str(m))
    self.parse_nodes(self.root)
    self.out.write('</group>\n')

  def parse_nodes(self, root):
    """ parses recognized svg elements """
    for n in root.childNodes:
      if n.nodeType != Node.ELEMENT_NODE:
        continue

      nodeName = "node_" + n.tagName.replace(":","_")

      if hasattr(self, nodeName):
        getattr(self, nodeName)(n)
      else:
        sys.stderr.write("Unhandled node: %s\n" % n.tagName)

# --------------------------------------------------------------------

  def write_linear_gradient(self, k):
    typ, x1, x2, y1, y2, stops, matrix = self.defs[k]
    self.out.write('<gradient name="g%s" type="axial" extend="yes"\n' % k)
    self.out.write(' matrix="%s"' % str(matrix))
    self.out.write(' coords="%g %g %g %g">\n' % (x1, y1, x2, y2))
    for s in stops:
      offset, color = s
      self.out.write(' <stop offset="%g" color="%g %g %g"/>\n' %
                     (offset, color[0], color[1], color[2]))
    self.out.write('</gradient>\n')

  def write_radial_gradient(self, k):
    typ, cx, cy, r, fx, fy, stops, matrix = self.defs[k]
    self.out.write('<gradient name="g%s" type="radial" extend="yes"\n' % k)
    self.out.write(' matrix="%s"' % str(matrix))
    self.out.write(' coords="%g %g %g %g %g %g">\n' % (fx, fy, 0, cx, cy, r))
    for s in stops:
      offset, color = s
      self.out.write(' <stop offset="%g" color="%g %g %g"/>\n' %
                     (offset, color[0], color[1], color[2]))
    self.out.write('</gradient>\n')

  def get_stops(self, n):
    stops = []
    for m in n.childNodes:
      if m.nodeType != Node.ELEMENT_NODE:
        continue
      if m.tagName != "stop":
        continue # should not happen
      offs = m.getAttribute("offset")
      if offs.endswith("%"):
        offs = float(offs[:-1]) / 100.0
      else:
        offs = float(offs)
      color = parse_color(m.getAttribute("stop-color"))
      if m.hasAttribute("style"):
        sdict = parse_style(m.getAttribute("style"))
        if "stop-color" in sdict:
          color = parse_color(sdict["stop-color"])
      stops.append((offs, color))
    if len(stops) == 0:
      if n.hasAttribute("xlink:href"):
        ref = n.getAttribute("xlink:href")
        if ref.startswith("#") and ref[1:] in self.defs:
          stops = self.defs[ref[1:]][5]
    return stops


  def node_inkscape_clipboard(self, node):
    self.parse_nodes(node)

  def def_linearGradient(self, n):
    #printAttributes(n)
    kid = n.getAttribute("id")
    x1 = 0; y1 = 0
    x2 = self.width; y2 = self.height
    if n.hasAttribute("x1"):
      s = n.getAttribute("x1")
      if s.endswith("%"):
        x1 = self.width * float(s[:-1]) / 100.0
      else:
        x1 = parse_float(s)
    if n.hasAttribute("x2"):
      s = n.getAttribute("x2")
      if s.endswith("%"):
        x2 = self.width * float(s[:-1]) / 100.0
      else:
        x2 = parse_float(s)
    if n.hasAttribute("y1"):
      s = n.getAttribute("y1")
      if s.endswith("%"):
        y1 = self.width * float(s[:-1]) / 100.0
      else:
        y1 = parse_float(s)
    if n.hasAttribute("y2"):
      s = n.getAttribute("y2")
      if s.endswith("%"):
        y2 = self.width * float(s[:-1]) / 100.0
      else:
        y2 = parse_float(s)
    matrix = get_gradientTransform(n)
    stops = self.get_stops(n)
    self.defs[kid] = ("linearGradient", x1, x2, y1, y2, stops, matrix)

  def def_radialGradient(self, n):
    #printAttributes(n)
    kid = n.getAttribute("id")
    cx = "50%"; cy = "50%"; r = "50%"
    if n.hasAttribute("cx"):
      cx = n.getAttribute("cx")
    if cx.endswith("%"):
      cx = self.width * float(cx[:-1]) / 100.0
    else:
      cx = parse_float(cx)
    if n.hasAttribute("cy"):
      cy = n.getAttribute("cy")
    if cy.endswith("%"):
      cy = self.width * float(cy[:-1]) / 100.0
    else:
      cy = parse_float(cy)
    if n.hasAttribute("r"):
      r = n.getAttribute("r")
    if r.endswith("%"):
      r = self.width * float(r[:-1]) / 100.0
    else:
      r = parse_float(r)
    if n.hasAttribute("fx"):
      s = n.getAttribute("fx")
      if s.endswith("%"):
        fx = self.width * float(s[:-1]) / 100.0
      else:
        fx = parse_float(s)
    else:
      fx = cx
    if n.hasAttribute("fy"):
      s = n.getAttribute("fy")
      if s.endswith("%"):
        fy = self.width * float(s[:-1]) / 100.0
      else:
        fy = parse_float(s)
    else:
      fy = cy
    matrix = get_gradientTransform(n)
    stops = self.get_stops(n)
    self.defs[kid] = ("radialGradient", cx, cy, r, fx, fy, stops, matrix)

  def def_clipPath(self, node):
    kid = node.getAttribute("id")
    # only a single path is implemented
    for n in node.childNodes:
      if n.nodeType != Node.ELEMENT_NODE or n.tagName != "path":
        continue
      m = parse_transform(n)
      d = n.getAttribute("d")
      output = cStringIO.StringIO()
      parse_path(output, d)
      path = output.getvalue()
      output.close()
      self.defs[kid] = ("clipPath", m, path)
      return

  def def_g(self, group):
    for n in group.childNodes:
      if n.nodeType != Node.ELEMENT_NODE:
        continue
      if hasattr(self, "def_" + n.tagName):
        getattr(self, "def_" + n.tagName)(n)

  def def_defs(self, node):
    self.def_g(node)

# --------------------------------------------------------------------

  def parse_attributes(self, n):
    pattr = self.attributes[-1]
    attr = { }
    for a in attribute_names:
      if n.hasAttribute(a):
        attr[a] = n.getAttribute(a)
      else:
        attr[a] = pattr[a]
    if n.hasAttribute("style"):
      sdict = parse_style(n.getAttribute("style"))
      for a in attribute_names:
        if a in sdict:
          attr[a] = sdict[a]
    return attr

  def write_pathattributes(self, a):
    stroke = parse_color(a["stroke"])
    if stroke:
      self.out.write(' stroke="%g %g %g"' % stroke)
    fill = a["fill"]
    if fill and fill.startswith("url("):
      mat = re.match("url\(#([^)]+)\).*", fill)
      if mat:
        grad = mat.group(1)
        if grad in self.defs and (self.defs[grad][0] == "linearGradient" or
                                  self.defs[grad][0] == "radialGradient"):
          self.out.write(' fill="1" gradient="g%s"' % grad)
    else:
      fill = parse_color(a["fill"])
      if fill:
        self.out.write(' fill="%g %g %g"' % fill)
    opacity = parse_opacity(a["opacity"])
    fill_opacity = parse_opacity(a["fill-opacity"])
    stroke_opacity = parse_opacity(a["stroke-opacity"])
    if fill and fill_opacity:
      opacity = fill_opacity
    if not fill and stroke and stroke_opacity:
      opacity = stroke_opacity
    if opacity and opacity != 100:
      self.out.write(' opacity="%d%%"' % opacity)
    stroke_width = parse_float(a["stroke-width"])
    if a["stroke-width"]:
      self.out.write(' pen="%g"' % stroke_width)
    if a["fill-rule"] == "nonzero":
      self.out.write(' fillrule="wind"')
    k = {"butt" : 0, "round" : 1, "square" : 2 }
    if a["stroke-linecap"] in k:
      self.out.write(' cap="%d"' % k[a["stroke-linecap"]])
    k = {"miter" : 0, "round" : 1, "bevel" : 2 }
    if a["stroke-linejoin"] in k:
      self.out.write(' join="%d"' % k[a["stroke-linejoin"]])
    dasharray = a["stroke-dasharray"]
    dashoffset = a["stroke-dashoffset"]
    if dasharray and dashoffset and dasharray != "none":
      d = parse_list(dasharray)
      off = parse_float(dashoffset)
      self.out.write(' dash="[%s] %g"' % (" ".join(d), off))

# --------------------------------------------------------------------

  def node_g(self, group):
    # printAttributes(group)
    attr = self.parse_attributes(group)
    self.attributes.append(attr)
    self.out.write('<group')
    m = parse_transform(group)
    if m:
      self.out.write(' matrix="%s"' % m)
    self.out.write('>\n')
    self.parse_nodes(group)
    self.out.write('</group>\n')
    self.attributes.pop()

  def collect_text(self, root):
    for n in root.childNodes:
      if n.nodeType == Node.TEXT_NODE:
        self.text += n.data
      if n.nodeType != Node.ELEMENT_NODE:
        continue
      if n.tagName == "tspan":  # recurse
        self.collect_text(n)


  def parse_text_style(self, t):
    attrs = {}
    if not t.hasAttribute("style"):
      return attrs

    tokens = t.getAttribute("style").split(";")
    for token in tokens:
      if (len(token.split(":")) != 2):
        print("Ignored style token: " + str(token))
        # Strange token
        continue
      key, value = token.split(":")
      value = value.strip().lower()
      key = key.strip().lower()

      if key == "font-weight":
        if value in ("bold", "bolder"):
          attrs["weight"] = "bold"
      elif key == "font-size":
        attrs["size"] = parse_float(value)
      elif key == "font-family":
        attrs["svg-families"] = [v.strip() for v in (value.split(","))]
      elif key == "text-anchor":
        attrs["anchor"] = value

    return attrs

  def parse_text_attrs(self, t):
    raw_attrs = self.parse_attributes(t)
    attrs = {}

    if raw_attrs["font-size"]:
      attrs["size"] = parse_float(raw_attrs["font-size"])
    if raw_attrs["fill"]:
      attrs["color"] = parse_color(raw_attrs["fill"])

    return attrs


  def map_svg_font_families(self, families):
    # return the first family for which we find a mapping
    for family in families:
      if family in ("helvetica", "sans-serif"):
        return "phv"
      elif family in ("times new roman", "times", "serif"):
        return "ptm"
    return None


  def node_text(self, t):
    if not t.hasAttribute("x"):
        x = 0.0
    else:
        x = float(t.getAttribute("x"))

    if not t.hasAttribute("y"):
        y = 0.0
    else:
        y = float(t.getAttribute("y"))

    attributes = self.parse_text_style(t)
    attributes.update(self.parse_text_attrs(t))

    self.out.write('<text pos="%g %g"' % (x,y))
    self.out.write(' transformations="affine" valign="baseline"')
    m = parse_transform(t)
    if not m: m = Matrix()
    m = m * Matrix([1, 0, 0, -1, x, y]) * Matrix([1, 0, 0, 1, -x, -y])
    self.out.write(' matrix="%s"' % m)

    if "size" in attributes:
      self.out.write(' size="%g"' % attributes["size"])

    if "color" in attributes:
      self.out.write(' stroke="%g %g %g"' % attributes["color"])

    halign = "left"
    valign = "bottom"
    if "anchor" in attributes:
      if attributes["anchor"] == "middle":
        halign = "center"
        valign = "center"
      elif attributes["anchor"] == "end":
        halign = "right"
    self.out.write(' valign="%s"' % valign)
    self.out.write(' halign="%s"' % halign)

    self.text = ""
    self.collect_text(t)

    if "svg-families" in attributes:
      mapped_family = self.map_svg_font_families(attributes["svg-families"])
      if mapped_family is not None:
        self.text = "{\\fontfamily{" + mapped_family + "}\\selectfont{}" + self.text + "}"

    if "weight" in attributes:
      if attributes["weight"] == "bold":
        self.text = "\\bf{" + self.text + "}"

    self.out.write('>%s</text>\n' % self.text.encode("UTF-8"))

  def node_image(self, node):
    if not have_pil:
      sys.stderr.write("No Python image library, <image> ignored\n")
      return
    href = node.getAttribute("xlink:href")
    if not href.startswith("data:image/png;base64,"):
      sys.stderr.write("Image ignored, href = %s...\n" % href[:40])
      return
    x = float(node.getAttribute("x"))
    y = float(node.getAttribute("y"))
    w = float(node.getAttribute("width"))
    h = float(node.getAttribute("height"))
    clipped = False
    if node.hasAttribute("clip-path"):
      mat = re.match("url\(#([^)]+)\).*", node.getAttribute("clip-path"))
      if mat:
        cp = mat.group(1)
        if cp in self.defs and self.defs[cp][0] == "clipPath":
          cp, m, path = self.defs[cp]
          clipped = True
          self.out.write('<group matrix="%s" clip="%s">\n' % (str(m), path))
          self.out.write('<group matrix="%s">\n' % str(m.inverse()))
    self.out.write('<image rect="%g %g %g %g"' % (x, y, x + w, y + h))
    data = base64.b64decode(href[22:])
    fin = cStringIO.StringIO(data)
    image = Image.open(fin)
    m = parse_transform(node)
    if not m:
      m = Matrix()
    m = m * Matrix([1, 0, 0, -1, x, y+h]) * Matrix([1, 0, 0, 1, -x, -y])
    self.out.write(' matrix="%s"' % m)
    self.out.write(' width="%d" height="%d" ColorSpace="DeviceRGB"' %
                   image.size)
    self.out.write(' BitsPerComponent="8" encoding="base64"> \n')
    if True:
      data = cStringIO.StringIO()
      for pixel in image.getdata():
        data.write("%c%c%c" % pixel[:3])
      self.out.write(base64.b64encode(data.getvalue()))
      data.close()
    else:
      count = 0
      for pixel in image.getdata():
        self.out.write("%02x%02x%02x" % pixel[:3])
        count += 1
        if count == 10:
          self.out.write("\n")
          count = 0
    fin.close()
    self.out.write('</image>\n')
    if clipped:
      self.out.write('</group>\n</group>\n')

  # handled in def pass
  def node_linearGradient(self, n):
    pass

  def node_radialGradient(self, n):
    pass

  def node_rect(self, n):
    attr = self.parse_attributes(n)
    self.out.write('<path')
    m = parse_transform(n)
    if m:
      self.out.write(' matrix="%s"' % m)
    self.write_pathattributes(attr)
    self.out.write('>\n')
    x = float(n.getAttribute("x"))
    y = float(n.getAttribute("y"))
    w = float(n.getAttribute("width"))
    h = float(n.getAttribute("height"))
    self.out.write("%g %g m %g %g l %g %g l %g %g l h\n" %
                   (x, y, x + w, y, x + w, y + h, x, y + h))
    self.out.write('</path>\n')

  def node_circle(self, n):
    self.out.write('<path')
    m = parse_transform(n)
    if m:
      self.out.write(' matrix="%s"' % m)
    attr = self.parse_attributes(n)
    self.write_pathattributes(attr)
    self.out.write('>\n')
    cx = float(n.getAttribute("cx"))
    cy = float(n.getAttribute("cy"))
    r = float(n.getAttribute("r"))
    self.out.write("%g 0 0 %g %g %g e\n" % (r, r, cx, cy))
    self.out.write('</path>\n')

  def node_ellipse(self, n):
    self.out.write('<path')
    m = parse_transform(n)
    if m:
      self.out.write(' matrix="%s"' % m)
    attr = self.parse_attributes(n)
    self.write_pathattributes(attr)
    self.out.write('>\n')
    cx = 0
    cy = 0
    if n.hasAttribute("cx"):
      cx = float(n.getAttribute("cx"))
    if n.hasAttribute("cy"):
      cy = float(n.getAttribute("cy"))
    rx = float(n.getAttribute("rx"))
    ry = float(n.getAttribute("ry"))
    self.out.write("%g 0 0 %g %g %g e\n" % (rx, ry, cx, cy))
    self.out.write('</path>\n')

  def node_line(self, n):
    self.out.write('<path')
    m = parse_transform(n)
    if m:
      self.out.write(' matrix="%s"' % m)
    attr = self.parse_attributes(n)
    self.write_pathattributes(attr)
    self.out.write('>\n')
    x1 = 0; y1 = 0; x2 = 0; y2 = 0
    if n.hasAttribute("x1"):
      x1 = float(n.getAttribute("x1"))
    if n.hasAttribute("y1"):
      y1 = float(n.getAttribute("y1"))
    if n.hasAttribute("x2"):
      x2 = float(n.getAttribute("x2"))
    if n.hasAttribute("y2"):
      y2 = float(n.getAttribute("y2"))
    self.out.write("%g %g m %g %g l\n" % (x1, y1, x2, y2))
    self.out.write('</path>\n')

  def node_polyline(self, n):
    self.polygon(n, closed=False)

  def node_polygon(self, n):
    self.polygon(n, closed=True)

  def polygon(self, n, closed):
    self.out.write('<path')
    m = parse_transform(n)
    if m:
      self.out.write(' matrix="%s"' % m)
    attr = self.parse_attributes(n)
    self.write_pathattributes(attr)
    self.out.write('>\n')
    d = parse_list(n.getAttribute("points"))
    op = "m"
    while d:
      x = float(d.pop(0))
      y = float(d.pop(0))
      self.out.write("%g %g %s\n" % (x, y, op))
      op = "l"
    if closed:
      self.out.write("h\n")
    self.out.write('</path>\n')

  def node_path(self, n):
    self.out.write('<path')
    m = parse_transform(n)
    if m:
      self.out.write(' matrix="%s"' % m)
    attr = self.parse_attributes(n)
    self.write_pathattributes(attr)
    self.out.write('>\n')
    d = n.getAttribute("d")
    parse_path(self.out, d)
    self.out.write('</path>\n')

# --------------------------------------------------------------------

def parse_arguments():
    """ parses command line arguments"""
    parser = argparse.ArgumentParser(
            description="convert SVG into IPE files",
            epilog="""
              Supported SVG elements:
                  path,image,rect,circle,ellipse,line,polygon,polyline
              Supported SVG attributes:
                  group, clipPath,linearGradient,radialGradient
              """)

    parser.add_argument('-c', '--clipboard', dest='clipboard',
        action='store_true',
        help="""
        if -c is present, svg data is written as
        clipboard content. This allows pasting svg data from
        inkscape to ipe: (1) Copy elements Inkscape to clipboard,
        (2) run: 'xsel | ./svgtoipe.py -c -- | xsel -i', (3)
        paste clipboard content into ipe.
        """)

    parser.add_argument('infile', metavar='svg-file.svg',
            help="input file in svg format. If infile = '--' svg data is read"+\
                 "from stdin")

    parser.add_argument('outfile', metavar='ipe-file.ipe', nargs='?',
            help="""
                filename to write output. If no filename is given, the input filename
                together with '.ipe' extension is used.If outfile is '--', then data
                is written to stdout.""")

    parser.set_defaults(
        infile="--",
        verbosity=0,
        clipboard=False,
    )

    #try:
    args = parser.parse_args()
    print args.infile
    if args.outfile is None:
      if args.infile != "--":
        args.outfile = args.infile[:-4] + ".ipe"

    return args
    #except Exception as exc:
        #sys.stderr.write("parsing error:\n")
        #sys.exit(1)

def main():
  args = parse_arguments()

  svg = Svg(args.infile)
  if args.clipboard:
    svg.parse_svg(args.outfile, outmode="clipboard")
  else:
    svg.parse_svg(args.outfile)

  sys.exit(0)

if __name__ == '__main__':
  main()

# --------------------------------------------------------------------

